Understanding intermediate layers using linear classifier probes

Neural network models have a reputation for being black boxes. We propose to monitor the features at every layer of a model and measure how suitable they are for classification. We use linear classifiers, which we refer to as "probes", trained entirely independently of the model itself. This helps us better understand the roles and dynamics of the intermediate layers. We demonstrate how this can be used to develop a better intuition about models and to diagnose potential problems. We apply this technique to the popular models Inception v3 and Resnet-50. Among other things, we observe experimentally that the linear separability of features increase monotonically along the depth of the model.

==> gen_tables.py <==


raw_strings = [
[r"input\_1", "(224, 224, 3)", "0.99"],
#[r"", "", ""],
[r"add\_1", "(28, 28, 256)", "0.94"],
[r"add\_2", "(28, 28, 256)", "0.89"],
[r"add\_3", "(28, 28, 256)", "0.88"],
#[r"", "", ""],
[r"add\_4", "(28, 28, 512)", "0.87"],
[r"add\_5", "(28, 28, 512)", "0.82"],
[r"add\_6", "(28, 28, 512)", "0.79"],
[r"add\_7", "(28, 28, 512)", "0.76"],
#[r"", "", ""],
[r"add\_8", "(14, 14, 1024", "0.77"],
[r"add\_9", "(14, 14, 1024", "0.69"],
[r"add\_10", "(14, 14, 1024", "0.67"],
[r"add\_11", "(14, 14, 1024", "0.62"],
[r"add\_12", "(14, 14, 1024", "0.57"],
[r"add\_13", "(14, 14, 1024", "0.51"],
#[r"", "", ""],
[r"add\_14", "(7, 7, 2048) ", "0.41"],
[r"add\_15", "(7, 7, 2048) ", "0.39"],
[r"add\_16", "(7, 7, 2048) ", "0.31"]]

def write_output(raw_strings, strut1="2pt", strut2="2pt", seprow="5pt"):
    for (a, b, c) in raw_strings:
        print(r"& \mbox{%s} && %s && %s &\IEEEeqnarraystrutsize{%s}{%s}\\" % (a, b, c, strut1, strut2))
        print(r"\IEEEeqnarrayseprow[%s]\\" % seprow)
        if 0 < len(a):
            # print a separator for lines where we have contents
            print(r"\IEEEeqnarrayrulerow\\")
            print(r"\IEEEeqnarrayseprow[%s]\\" % seprow)

if __name__ == "__main__":
    write_output(raw_strings=raw_strings, strut1="4pt", strut2="4pt", seprow="3pt")


"""
 INSPIRATION :
 & \mbox{SGD} && 9.31 && 1.0 &\IEEEeqnarraystrutsize{2pt}{2pt}\\
 \IEEEeqnarrayseprow[5pt]\\
 \IEEEeqnarrayrulerow\\
"""


"""
 NOTE FOR THE VERY LAST LINE TO AVOID UGLY LINES STICKING OUT :

& \mbox{add\_16} && (7, 7, 2048)  && 0.31 &\IEEEeqnarraystrutsize{4pt}{4pt}\\
\IEEEeqnarrayseprow[3pt]\\
\IEEEeqnarrayrulerow
\end{IEEEeqnarraybox}

"""

